Inverse of the String Theory KLT Kernel

The field theory Kawai-Lewellen-Tye (KLT) kernel, which relates scattering amplitudes of gravitons and gluons, turns out to be the inverse of a matrix whose components are bi-adjoint scalar partial amplitudes. In this note we propose an analogous construction for the string theory KLT kernel. We present simple diagrammatic rules for the computation of the $\alpha'$-corrected bi-adjoint scalar amplitudes that are exact in $\alpha'$. We find compact expressions in terms of graphs, where the standard Feynman propagators $1/p^2$ are replaced by either $1/\sin (\pi \alpha' p^2/2)$ or $1/\tan (\pi \alpha' p^2/2)$, as determined by a recursive procedure. We demonstrate how the same object can be used to conveniently expand open string partial amplitudes in a BCJ basis.

==> anc/m-alpha.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     95384,       2402]
NotebookOptionsPosition[     92014,       2310]
NotebookOutlinePosition[     92358,       2325]
CellTagsIndexPosition[     92315,       2322]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Inverse of the String Theory KLT kernel, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["m", 
     RowBox[{"\[Alpha]", "'"}]], " ", 
    RowBox[{"(", 
     RowBox[{"\[Beta]", "|", "\[Gamma]"}], ")"}]}], TraditionalForm]],
  ExpressionUUID->"92d00e48-af43-4f3a-9eac-d5fac9090780"]
}], "Section",
 CellChangeTimes->{{3.6998247900470195`*^9, 3.69982480400377*^9}, {
  3.7006884230451307`*^9, 
  3.700688434465328*^9}},ExpressionUUID->"1e5ad4bc-a64b-4a11-a411-\
f3af69834dd7"],

Cell[TextData[{
 "This code computes entries of the inverse string theory KLT kernel \
according to the rules of https://arxiv.org/abs/1610.04230.\nThe prescription \
has been confirmed numerically up to 10-pt, and is technically a conjecture \
for higher-point amplitudes.\nThe function m\[Alpha][\[Beta],\[Gamma]] \
returns the object ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["m", 
     RowBox[{"\[Alpha]", "'"}]], " ", 
    RowBox[{"(", 
     RowBox[{"\[Beta]", "|", "\[Gamma]"}], ")"}]}], TraditionalForm]],
  ExpressionUUID->"8e9d57b8-6c53-44a0-a7c4-5ccd5423d147"],
 " with kinematic invariants ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["s", 
    RowBox[{"a", ",", "b"}]], TraditionalForm]],ExpressionUUID->
  "26eb7b1a-7b0e-458a-8460-fc307c7afb5f"],
 " := ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["k", "a"], "\[CenterDot]", 
    SubscriptBox["k", "b"], " "}], TraditionalForm]],ExpressionUUID->
  "f62bd315-6757-4f29-a93f-9e432d4b26ba"],
 " in the cyclic basis with identity permutation ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[DoubleStruckCapitalI]", "n"], TraditionalForm]],
  ExpressionUUID->"bd93c066-0167-46b1-bc0a-d2199973d35f"],
 ".\nSimilarly, the function m[\[Beta],\[Gamma]] returns the field-theory \
bi-adjoint scalar amplitudes.\nThe code requires Mathematica version \
\[GreaterEqual] 11.0. In case of any questions please email smizera@pitp.ca."
}], "Text",
 CellChangeTimes->{{3.699824812108693*^9, 3.699824870987178*^9}, {
  3.699824910641461*^9, 3.6998249389109197`*^9}, {3.699825049962036*^9, 
  3.699825088286709*^9}, {3.6998253093961816`*^9, 3.6998253175139093`*^9}, {
  3.6998258092801037`*^9, 3.6998258999116406`*^9}, {3.699826134824419*^9, 
  3.699826136395485*^9}, {3.6998261698314734`*^9, 3.6998262021164026`*^9}, {
  3.699830714253235*^9, 3.699830756221552*^9}, {3.6998308598696747`*^9, 
  3.6998309061098776`*^9}, {3.699831798409851*^9, 3.6998318197015057`*^9}, {
  3.6998319455711174`*^9, 3.6998319484041314`*^9}, {3.699832094495224*^9, 
  3.699832125325014*^9}, {3.6998321964958887`*^9, 3.6998322135178566`*^9}, {
  3.700688273166881*^9, 3.7006882884070272`*^9}, {3.70068845193785*^9, 
  3.7006884653304634`*^9}, {3.7006885307978916`*^9, 3.7006885733596363`*^9}, {
  3.700761274370411*^9, 
  3.7007613029136896`*^9}},ExpressionUUID->"9b93c4b6-3ca5-4c82-a811-\
562e7808b89f"],

Cell[CellGroupData[{

Cell["Definitions", "Subsection",
 CellChangeTimes->{{3.686415186641076*^9, 3.6864152172461414`*^9}, {
   3.68641524799749*^9, 3.686415253086641*^9}, {3.6911801880033593`*^9, 
   3.6911801898372*^9}, {3.699823500968179*^9, 3.6998235040446873`*^9}, 
   3.699825952373933*^9, {3.700688583359131*^9, 
   3.7006885843272696`*^9}},ExpressionUUID->"19ee538b-4a25-4be4-b9b7-\
593a9a6591f9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[DoubleStruckCapitalI]", "m_"], ":=", 
    RowBox[{"Range", "[", "m", "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Auxiliary", " ", "function", " ", "computing", " ", "diagonal", " ", 
    "subamplitudes", " ", "of", " ", "the", " ", 
    SubscriptBox["m", 
     RowBox[{"\[Alpha]", "'"}]]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"m\[Alpha]Diagonal", "[", "m_", "]"}], ":=", 
    RowBox[{
     RowBox[{"m\[Alpha]Diagonal", "[", "m", "]"}], "=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", "s", "}"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"tree", "[", "a_Integer", "]"}], ":=", 
         RowBox[{"Return", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"{", "a", "}"}]}], "}"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"tree", "[", "a_List", "]"}], ":=", 
         RowBox[{"Module", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"t", ",", "scomp"}], "}"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"t", "=", 
             RowBox[{"tree", "/@", "a"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"scomp", "=", 
             RowBox[{"Join", "[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"t", "\[LeftDoubleBracket]", 
                  RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", 
                   RowBox[{"Length", "[", "a", "]"}]}], "}"}]}], "]"}]}], 
              "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"(*", " ", 
             RowBox[{
              RowBox[{
              "The", " ", "value", " ", "of", " ", "the", " ", "vertex", " ", 
               "is", " ", "a", " ", "conjecture", " ", "beyond", " ", "n"}], 
              "=", "10"}], " ", "*)"}], "\[IndentingNewLine]", 
            RowBox[{"Return", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"CatalanNumber", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Length", "[", "a", "]"}], "/", "2"}], "-", "1"}], 
                 "]"}], 
                FractionBox[
                 RowBox[{
                  SubsuperscriptBox["\[Product]", 
                   RowBox[{"i", "=", "1"}], 
                   RowBox[{"Length", "[", "a", "]"}]], 
                  RowBox[{"t", "\[LeftDoubleBracket]", 
                   RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}]}], 
                 RowBox[{"Tan", "[", 
                  RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
                   RowBox[{"s", "[", 
                    RowBox[{"Sequence", "@@", "scomp"}], "]"}]}], "]"}]]}], 
               ",", "scomp"}], "}"}], "]"}], ";"}]}], "\[IndentingNewLine]", 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"treetop", "[", "x_List", "]"}], ":=", 
         RowBox[{
          RowBox[{"CatalanNumber", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "x", "]"}], "/", "2"}], "-", "1"}], "]"}], 
          RowBox[{
           SubsuperscriptBox["\[Product]", 
            RowBox[{"a", "=", "1"}], 
            RowBox[{"Length", "[", "x", "]"}]], 
           RowBox[{
            RowBox[{"tree", "[", 
             RowBox[{
             "x", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}], 
             "]"}], "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}]}]}]}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"Return", "[", 
         RowBox[{"Plus", "@@", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"treetop", "[", "#", "]"}], "&"}], "/@", 
            RowBox[{"Groupings", "[", 
             RowBox[{
              RowBox[{"Range", "[", 
               RowBox[{"m", "-", "1"}], "]"}], ",", 
              RowBox[{"Range", "[", 
               RowBox[{"2", ",", 
                RowBox[{"m", "-", "1"}], ",", "2"}], "]"}]}], "]"}]}], 
           ")"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Auxiliary", " ", "function", " ", "computing", " ", "off"}], "-", 
    RowBox[{"diagonal", " ", "subamplitudes", " ", "of", " ", 
     SubscriptBox["m", 
      RowBox[{"\[Alpha]", "'"}]]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"m\[Alpha]OffDiagonal", "[", 
     RowBox[{"\[Beta]_", ",", "\[Gamma]_"}], "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"n", ",", "result"}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"n", "=", 
        RowBox[{"Length", "[", "\[Beta]", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[Beta]\[Beta]", "=", 
        RowBox[{"\[Beta]", "~", "Join", "~", "\[Beta]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"\[Gamma]\[Gamma]", "=", 
        RowBox[{"\[Gamma]", "~", "Join", "~", "\[Gamma]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"sub\[Beta]", "=", 
        RowBox[{"DeleteDuplicates", "[", 
         RowBox[{"Subsequences", "[", 
          RowBox[{"\[Beta]\[Beta]", ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "n"}], "}"}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"sub\[Gamma]", "=", 
        RowBox[{"DeleteDuplicates", "[", 
         RowBox[{"Subsequences", "[", 
          RowBox[{"\[Gamma]\[Gamma]", ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "n"}], "}"}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"sub\[Gamma]Rev", "=", 
        RowBox[{"DeleteDuplicates", "[", 
         RowBox[{"Subsequences", "[", 
          RowBox[{
           RowBox[{"Reverse", "[", "\[Gamma]\[Gamma]", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "n"}], "}"}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"intList", "=", 
        RowBox[{"Sort", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"#", ",", "False"}], "}"}], "&"}], "/@", 
             RowBox[{"Intersection", "[", 
              RowBox[{"sub\[Beta]", ",", "sub\[Gamma]"}], "]"}]}], ")"}], "~",
            "Join", "~", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"#", ",", "True"}], "}"}], "&"}], "/@", 
             RowBox[{"Intersection", "[", 
              RowBox[{"sub\[Beta]", ",", "sub\[Gamma]Rev"}], "]"}]}], ")"}]}],
           ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{
             "#1", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
             "]"}], ">", 
            RowBox[{"Length", "[", 
             RowBox[{
             "#2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
             "]"}]}], "&"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"result", "=", "0"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"Do", "[", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"seq", ",", "rev"}], "}"}], "=", "int"}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "seq", "]"}], "\[Equal]", "n"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"result", "=", 
              RowBox[{
               RowBox[{"m\[Alpha]Diagonal", "[", "n", "]"}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"s", "[", "a__", "]"}], "\[RuleDelayed]", 
                 SubscriptBox["s", 
                  RowBox[{"Sequence", "@@", 
                   RowBox[{"Flatten", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    "seq", "\[LeftDoubleBracket]", "#", 
                    "\[RightDoubleBracket]"}], "&"}], "/@", 
                    RowBox[{"{", "a", "}"}]}], "]"}]}]]}], "}"}]}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"Break", "[", "]"}], ";"}]}], "\[IndentingNewLine]", 
           "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Plus", "@@", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"SubsetQ", "[", 
                    RowBox[{"#", ",", "seq"}], "]"}], ",", "1", ",", "0"}], 
                   "]"}], "&"}], "/@", 
                 RowBox[{
                  RowBox[{"Flatten", "[", 
                   RowBox[{"intList", ",", 
                    RowBox[{"{", "2", "}"}]}], "]"}], "\[LeftDoubleBracket]", 
                  "1", "\[RightDoubleBracket]"}]}], ")"}]}], ")"}], ">", 
             "1"}], ",", 
            RowBox[{
             RowBox[{"Continue", "[", "]"}], ";"}]}], "]"}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"\[Beta]Rot", "=", 
           RowBox[{"RotateLeft", "[", 
            RowBox[{"\[Beta]", ",", 
             RowBox[{
              RowBox[{
               RowBox[{"Position", "[", 
                RowBox[{"\[Beta]", ",", 
                 RowBox[{
                 "seq", "\[LeftDoubleBracket]", "1", 
                  "\[RightDoubleBracket]"}]}], "]"}], "\[LeftDoubleBracket]", 
               RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "-", 
              "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"\[Gamma]Rot", "=", 
           RowBox[{"RotateLeft", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{"rev", ",", 
               RowBox[{"Reverse", "[", "\[Gamma]", "]"}], ",", "\[Gamma]"}], 
              "]"}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"Position", "[", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{"rev", ",", 
                   RowBox[{"Reverse", "[", "\[Gamma]", "]"}], ",", 
                   "\[Gamma]"}], "]"}], ",", 
                 RowBox[{
                 "seq", "\[LeftDoubleBracket]", "1", 
                  "\[RightDoubleBracket]"}]}], "]"}], "\[LeftDoubleBracket]", 
               RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "-", 
              "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Position", "[", 
                RowBox[{"\[Gamma]Rot", ",", 
                 RowBox[{"\[Beta]Rot", "\[LeftDoubleBracket]", 
                  RowBox[{
                   RowBox[{"Length", "[", "seq", "]"}], "+", "1"}], 
                  "\[RightDoubleBracket]"}]}], "]"}], "\[LeftDoubleBracket]", 
               RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "-", 
              RowBox[{
               RowBox[{"Position", "[", 
                RowBox[{"\[Gamma]Rot", ",", 
                 RowBox[{"\[Beta]Rot", "\[LeftDoubleBracket]", 
                  RowBox[{"-", "1"}], "\[RightDoubleBracket]"}]}], "]"}], 
               "\[LeftDoubleBracket]", 
               RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]}], "<", 
             "0"}], ",", 
            RowBox[{
             RowBox[{"Continue", "[", "]"}], ";"}]}], "]"}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"\[Beta]New", "=", 
           RowBox[{
            RowBox[{"{", "seq", "}"}], "~", "Join", "~", 
            RowBox[{"Drop", "[", 
             RowBox[{"\[Beta]Rot", ",", 
              RowBox[{"Length", "[", "seq", "]"}]}], "]"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"\[Gamma]New", "=", 
           RowBox[{
            RowBox[{"{", "seq", "}"}], "~", "Join", "~", 
            RowBox[{"Drop", "[", 
             RowBox[{"\[Gamma]Rot", ",", 
              RowBox[{"Length", "[", "seq", "]"}]}], "]"}]}]}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"result", "=", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"m\[Alpha]Diagonal", "[", 
               RowBox[{
                RowBox[{"Length", "[", "seq", "]"}], "+", "1"}], "]"}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"s", "[", "a__", "]"}], "\[RuleDelayed]", 
                SubscriptBox["s", 
                 RowBox[{"Sequence", "@@", 
                  RowBox[{"Flatten", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    "seq", "\[LeftDoubleBracket]", "#", 
                    "\[RightDoubleBracket]"}], "&"}], "/@", 
                    RowBox[{"{", "a", "}"}]}], "]"}]}]]}], "}"}]}], ")"}], 
            FractionBox["1", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
               SubscriptBox["s", 
                RowBox[{"Sequence", "@@", 
                 RowBox[{"Flatten", "[", "seq", "]"}]}]]}], "]"}]], 
            RowBox[{"m\[Alpha]OffDiagonal", "[", 
             RowBox[{"\[Beta]New", ",", "\[Gamma]New"}], "]"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Break", "[", "]"}], ";"}], "\[IndentingNewLine]", 
         "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"int", ",", "intList"}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "result", "]"}], ";"}]}], "\[IndentingNewLine]",
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Auxiliary", " ", "function", " ", "computing", " ", "relative", " ", 
    "winding", " ", "number", " ", "of", " ", "permutations", " ", "\[Beta]", 
    " ", "and", " ", "\[Gamma]"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"winding", "[", 
     RowBox[{"\[Beta]_", ",", "\[Gamma]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Plus", "@@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Position", "[", 
              RowBox[{"\[Gamma]", ",", 
               RowBox[{"\[Beta]", "\[LeftDoubleBracket]", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"a", "+", "1"}], ",", 
                  RowBox[{"Length", "[", "\[Gamma]", "]"}], ",", "1"}], "]"}],
                 "\[RightDoubleBracket]"}]}], "]"}], "\[LeftDoubleBracket]", 
             RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "-", 
            RowBox[{
             RowBox[{"Position", "[", 
              RowBox[{"\[Gamma]", ",", 
               RowBox[{
               "\[Beta]", "\[LeftDoubleBracket]", "a", 
                "\[RightDoubleBracket]"}]}], "]"}], "\[LeftDoubleBracket]", 
             RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]}], ",", 
           RowBox[{"Length", "[", "\[Gamma]", "]"}], ",", "1"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", 
           RowBox[{"Length", "[", "\[Gamma]", "]"}]}], "}"}]}], "]"}]}], 
      ")"}], "/", 
     RowBox[{"Length", "[", "\[Gamma]", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Returns", " ", "matrix", " ", "S", " ", "with", " ", "Mandelstam", " ", 
    "invariants", " ", "in", " ", "a", " ", "cyclic", " ", "basis", " ", 
    "with", " ", "respect", " ", "to", " ", 
    SubscriptBox["\[DoubleStruckCapitalI]", "m"]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"basis", "[", "m_", "]"}], ":=", 
    RowBox[{
     RowBox[{"basis", "[", "m", "]"}], "=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"ss", ",", "s", ",", "S", ",", "base"}], "}"}], ",", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"ss", "[", 
          RowBox[{"a_", ",", "a_"}], "]"}], ":=", "0"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"ss", "[", 
           RowBox[{"a_", ",", "b_"}], "]"}], "/;", 
          RowBox[{"a", ">", "b"}]}], ":=", 
         RowBox[{"ss", "[", 
          RowBox[{"b", ",", "a"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"ss", "[", "c__", "]"}], "/;", 
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"{", "c", "}"}], "]"}], ">", "2"}]}], ":=", 
         RowBox[{
          SubsuperscriptBox["\[Sum]", 
           RowBox[{"a", "=", "1"}], 
           RowBox[{"Length", "[", 
            RowBox[{"{", "c", "}"}], "]"}]], 
          RowBox[{
           SubsuperscriptBox["\[Sum]", 
            RowBox[{"b", "=", 
             RowBox[{"a", "+", "1"}]}], 
            RowBox[{"Length", "[", 
             RowBox[{"{", "c", "}"}], "]"}]], 
           RowBox[{"ss", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"{", "c", "}"}], "\[LeftDoubleBracket]", "a", 
              "\[RightDoubleBracket]"}], ",", 
             RowBox[{
              RowBox[{"{", "c", "}"}], "\[LeftDoubleBracket]", "b", 
              "\[RightDoubleBracket]"}]}], "]"}]}]}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"base", "=", 
         RowBox[{"Flatten", "[", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"ss", "[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"Range", "[", 
                  RowBox[{"a", ",", 
                   RowBox[{"a", "+", "l"}]}], "]"}], ",", "m", ",", "1"}], 
                "]"}]}], "]"}], "\[Equal]", 
             SubscriptBox["s", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"Range", "[", 
                  RowBox[{"a", ",", 
                   RowBox[{"a", "+", "l"}]}], "]"}], ",", "m", ",", "1"}], 
                "]"}]}]]}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "1", ",", 
              RowBox[{
               RowBox[{"m", "/", "2"}], "-", "1"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"l", "\[Equal]", 
                 RowBox[{
                  RowBox[{"m", "/", "2"}], "-", "1"}]}], ",", 
                RowBox[{"m", "/", "2"}], ",", "m"}], "]"}]}], "}"}]}], "]"}], 
          "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"S", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"ss", "[", 
            RowBox[{"a", ",", "b"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", "m"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"b", ",", "m"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"S", "=", 
         RowBox[{
          RowBox[{"S", "/.", 
           RowBox[{
            RowBox[{"Solve", "[", 
             RowBox[{"base", ",", 
              RowBox[{"Flatten", "[", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"ss", "[", 
                  RowBox[{"a", ",", "b"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"a", ",", "m"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"b", ",", 
                   RowBox[{"a", "+", "1"}], ",", "m"}], "}"}]}], "]"}], 
               "]"}]}], "]"}], "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}]}], "//", "Quiet"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"S", "=", 
         RowBox[{
          RowBox[{"S", "/.", 
           RowBox[{
            RowBox[{"Solve", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  SubsuperscriptBox["\[Sum]", 
                   RowBox[{"b", "=", "1"}], "m"], 
                  RowBox[{"S", "\[LeftDoubleBracket]", 
                   RowBox[{"a", ",", "b"}], "\[RightDoubleBracket]"}]}], 
                 "\[Equal]", "0"}], ",", 
                RowBox[{"{", 
                 RowBox[{"a", ",", "m"}], "}"}]}], "]"}], ",", 
              RowBox[{"Flatten", "[", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"ss", "[", 
                  RowBox[{"a", ",", "b"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"a", ",", "m"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"b", ",", 
                   RowBox[{"a", "+", "1"}], ",", "m"}], "}"}]}], "]"}], 
               "]"}]}], "]"}], "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}]}], "//", "Quiet"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "S", "]"}], ";"}]}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Compute", " ", 
     SubscriptBox["m", 
      RowBox[{"\[Alpha]", "'"}]], " ", "at", " ", "n"}], "-", 
    RowBox[{
    "point", " ", "with", " ", "permutations", " ", "\[Beta]", " ", "and", 
     " ", "\[Gamma]"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"m\[Alpha]", "[", 
     RowBox[{"\[Beta]_", ",", "\[Gamma]_"}], "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", "S", "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Sort", "[", "\[Beta]", "]"}], "\[NotEqual]", 
          RowBox[{"Sort", "[", "\[Gamma]", "]"}]}], ",", 
         RowBox[{
          RowBox[{"Print", "[", "\"\<Incompatible permutations!\>\"", "]"}], 
          ";", 
          RowBox[{"Return", "[", "]"}], ";"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"S", "=", 
        RowBox[{"basis", "[", 
         RowBox[{"Length", "[", "\[Beta]", "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"winding", "[", 
             RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}], "+", "1"}]], 
          RowBox[{"m\[Alpha]OffDiagonal", "[", 
           RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["s", "x__"], "\[RuleDelayed]", 
           RowBox[{
            SubsuperscriptBox["\[Sum]", 
             RowBox[{"a", "=", "1"}], 
             RowBox[{"Length", "[", 
              RowBox[{"{", "x", "}"}], "]"}]], 
            RowBox[{
             SubsuperscriptBox["\[Sum]", 
              RowBox[{"b", "=", 
               RowBox[{"a", "+", "1"}]}], 
              RowBox[{"Length", "[", 
               RowBox[{"{", "x", "}"}], "]"}]], 
             RowBox[{"S", "\[LeftDoubleBracket]", 
              RowBox[{
               RowBox[{
                RowBox[{"{", "x", "}"}], "\[LeftDoubleBracket]", "a", 
                "\[RightDoubleBracket]"}], ",", 
               RowBox[{
                RowBox[{"{", "x", "}"}], "\[LeftDoubleBracket]", "b", 
                "\[RightDoubleBracket]"}]}], "\[RightDoubleBracket]"}]}]}]}], 
          "}"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Auxiliary", " ", "function", " ", "computing", " ", "diagonal", " ", 
    "subamplitudes", " ", "of", " ", "the", " ", "m"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"mDiagonal", "[", "m_", "]"}], ":=", 
    RowBox[{
     RowBox[{"mDiagonal", "[", "m", "]"}], "=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", "s", "}"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"tree", "[", "a_Integer", "]"}], ":=", 
         RowBox[{"Return", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"{", "a", "}"}]}], "}"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"tree", "[", "a_List", "]"}], ":=", 
         RowBox[{"Module", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"t", ",", "scomp"}], "}"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"t", "=", 
             RowBox[{"tree", "/@", "a"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"scomp", "=", 
             RowBox[{"Join", "[", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"t", "\[LeftDoubleBracket]", 
                  RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", 
                   RowBox[{"Length", "[", "a", "]"}]}], "}"}]}], "]"}]}], 
              "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"(*", " ", 
             RowBox[{
              RowBox[{
              "The", " ", "value", " ", "of", " ", "the", " ", "vertex", " ", 
               "is", " ", "a", " ", "conjecture", " ", "beyond", " ", "n"}], 
              "=", "10"}], " ", "*)"}], "\[IndentingNewLine]", 
            RowBox[{"Return", "[", 
             RowBox[{"{", 
              RowBox[{
               FractionBox[
                RowBox[{
                 SubsuperscriptBox["\[Product]", 
                  RowBox[{"i", "=", "1"}], 
                  RowBox[{"Length", "[", "a", "]"}]], 
                 RowBox[{"t", "\[LeftDoubleBracket]", 
                  RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}]}], 
                RowBox[{"s", "[", 
                 RowBox[{"Sequence", "@@", "scomp"}], "]"}]], ",", "scomp"}], 
              "}"}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"treetop", "[", "x_List", "]"}], ":=", 
         RowBox[{
          SubsuperscriptBox["\[Product]", 
           RowBox[{"a", "=", "1"}], 
           RowBox[{"Length", "[", "x", "]"}]], 
          RowBox[{
           RowBox[{"tree", "[", 
            RowBox[{
            "x", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}], 
            "]"}], "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]}],
         ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", 
         RowBox[{"Plus", "@@", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"treetop", "[", "#", "]"}], "&"}], "/@", 
            RowBox[{"Groupings", "[", 
             RowBox[{
              RowBox[{"Range", "[", 
               RowBox[{"m", "-", "1"}], "]"}], ",", 
              RowBox[{"{", "2", "}"}]}], "]"}]}], ")"}]}], "]"}], ";"}]}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Auxiliary", " ", "function", " ", "computing", " ", "off"}], "-", 
    RowBox[{"diagonal", " ", "subamplitudes", " ", "of", " ", "m"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"mOffDiagonal", "[", 
     RowBox[{"\[Beta]_", ",", "\[Gamma]_"}], "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"n", ",", "result"}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"n", "=", 
        RowBox[{"Length", "[", "\[Beta]", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[Beta]\[Beta]", "=", 
        RowBox[{"\[Beta]", "~", "Join", "~", "\[Beta]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"\[Gamma]\[Gamma]", "=", 
        RowBox[{"\[Gamma]", "~", "Join", "~", "\[Gamma]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"sub\[Beta]", "=", 
        RowBox[{"DeleteDuplicates", "[", 
         RowBox[{"Subsequences", "[", 
          RowBox[{"\[Beta]\[Beta]", ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "n"}], "}"}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"sub\[Gamma]", "=", 
        RowBox[{"DeleteDuplicates", "[", 
         RowBox[{"Subsequences", "[", 
          RowBox[{"\[Gamma]\[Gamma]", ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "n"}], "}"}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"sub\[Gamma]Rev", "=", 
        RowBox[{"DeleteDuplicates", "[", 
         RowBox[{"Subsequences", "[", 
          RowBox[{
           RowBox[{"Reverse", "[", "\[Gamma]\[Gamma]", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "n"}], "}"}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"intList", "=", 
        RowBox[{"Sort", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"#", ",", "False"}], "}"}], "&"}], "/@", 
             RowBox[{"Intersection", "[", 
              RowBox[{"sub\[Beta]", ",", "sub\[Gamma]"}], "]"}]}], ")"}], "~",
            "Join", "~", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"#", ",", "True"}], "}"}], "&"}], "/@", 
             RowBox[{"Intersection", "[", 
              RowBox[{"sub\[Beta]", ",", "sub\[Gamma]Rev"}], "]"}]}], ")"}]}],
           ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{
             "#1", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
             "]"}], ">", 
            RowBox[{"Length", "[", 
             RowBox[{
             "#2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
             "]"}]}], "&"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"result", "=", "0"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"Do", "[", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"seq", ",", "rev"}], "}"}], "=", "int"}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "seq", "]"}], "\[Equal]", "n"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"result", "=", 
              RowBox[{
               RowBox[{"mDiagonal", "[", "n", "]"}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"s", "[", "a__", "]"}], "\[RuleDelayed]", 
                 SubscriptBox["s", 
                  RowBox[{"Sequence", "@@", 
                   RowBox[{"Flatten", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    "seq", "\[LeftDoubleBracket]", "#", 
                    "\[RightDoubleBracket]"}], "&"}], "/@", 
                    RowBox[{"{", "a", "}"}]}], "]"}]}]]}], "}"}]}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"Break", "[", "]"}], ";"}]}], "\[IndentingNewLine]", 
           "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Plus", "@@", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"SubsetQ", "[", 
                    RowBox[{"#", ",", "seq"}], "]"}], ",", "1", ",", "0"}], 
                   "]"}], "&"}], "/@", 
                 RowBox[{
                  RowBox[{"Flatten", "[", 
                   RowBox[{"intList", ",", 
                    RowBox[{"{", "2", "}"}]}], "]"}], "\[LeftDoubleBracket]", 
                  "1", "\[RightDoubleBracket]"}]}], ")"}]}], ")"}], ">", 
             "1"}], ",", 
            RowBox[{
             RowBox[{"Continue", "[", "]"}], ";"}]}], "]"}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"\[Beta]Rot", "=", 
           RowBox[{"RotateLeft", "[", 
            RowBox[{"\[Beta]", ",", 
             RowBox[{
              RowBox[{
               RowBox[{"Position", "[", 
                RowBox[{"\[Beta]", ",", 
                 RowBox[{
                 "seq", "\[LeftDoubleBracket]", "1", 
                  "\[RightDoubleBracket]"}]}], "]"}], "\[LeftDoubleBracket]", 
               RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "-", 
              "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"\[Gamma]Rot", "=", 
           RowBox[{"RotateLeft", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{"rev", ",", 
               RowBox[{"Reverse", "[", "\[Gamma]", "]"}], ",", "\[Gamma]"}], 
              "]"}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"Position", "[", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{"rev", ",", 
                   RowBox[{"Reverse", "[", "\[Gamma]", "]"}], ",", 
                   "\[Gamma]"}], "]"}], ",", 
                 RowBox[{
                 "seq", "\[LeftDoubleBracket]", "1", 
                  "\[RightDoubleBracket]"}]}], "]"}], "\[LeftDoubleBracket]", 
               RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "-", 
              "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Position", "[", 
                RowBox[{"\[Gamma]Rot", ",", 
                 RowBox[{"\[Beta]Rot", "\[LeftDoubleBracket]", 
                  RowBox[{
                   RowBox[{"Length", "[", "seq", "]"}], "+", "1"}], 
                  "\[RightDoubleBracket]"}]}], "]"}], "\[LeftDoubleBracket]", 
               RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "-", 
              RowBox[{
               RowBox[{"Position", "[", 
                RowBox[{"\[Gamma]Rot", ",", 
                 RowBox[{"\[Beta]Rot", "\[LeftDoubleBracket]", 
                  RowBox[{"-", "1"}], "\[RightDoubleBracket]"}]}], "]"}], 
               "\[LeftDoubleBracket]", 
               RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]}], "<", 
             "0"}], ",", 
            RowBox[{
             RowBox[{"Continue", "[", "]"}], ";"}]}], "]"}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"\[Beta]New", "=", 
           RowBox[{
            RowBox[{"{", "seq", "}"}], "~", "Join", "~", 
            RowBox[{"Drop", "[", 
             RowBox[{"\[Beta]Rot", ",", 
              RowBox[{"Length", "[", "seq", "]"}]}], "]"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"\[Gamma]New", "=", 
           RowBox[{
            RowBox[{"{", "seq", "}"}], "~", "Join", "~", 
            RowBox[{"Drop", "[", 
             RowBox[{"\[Gamma]Rot", ",", 
              RowBox[{"Length", "[", "seq", "]"}]}], "]"}]}]}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"result", "=", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"mDiagonal", "[", 
               RowBox[{
                RowBox[{"Length", "[", "seq", "]"}], "+", "1"}], "]"}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"s", "[", "a__", "]"}], "\[RuleDelayed]", 
                SubscriptBox["s", 
                 RowBox[{"Sequence", "@@", 
                  RowBox[{"Flatten", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    "seq", "\[LeftDoubleBracket]", "#", 
                    "\[RightDoubleBracket]"}], "&"}], "/@", 
                    RowBox[{"{", "a", "}"}]}], "]"}]}]]}], "}"}]}], ")"}], 
            FractionBox["1", 
             SubscriptBox["s", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"Flatten", "[", "seq", "]"}]}]]], 
            RowBox[{"mOffDiagonal", "[", 
             RowBox[{"\[Beta]New", ",", "\[Gamma]New"}], "]"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Break", "[", "]"}], ";"}], "\[IndentingNewLine]", 
         "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"int", ",", "intList"}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "result", "]"}], ";"}]}], "\[IndentingNewLine]",
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Compute", " ", "m", " ", "at", " ", "n"}], "-", 
    RowBox[{
    "point", " ", "with", " ", "permutations", " ", "\[Beta]", " ", "and", 
     " ", "\[Gamma]"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"\[Beta]_", ",", "\[Gamma]_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "S", "}"}], ",", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Sort", "[", "\[Beta]", "]"}], "\[NotEqual]", 
         RowBox[{"Sort", "[", "\[Gamma]", "]"}]}], ",", 
        RowBox[{
         RowBox[{"Print", "[", "\"\<Incompatible permutations!\>\"", "]"}], 
         ";", 
         RowBox[{"Return", "[", "]"}], ";"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"S", "=", 
       RowBox[{"basis", "[", 
        RowBox[{"Length", "[", "\[Beta]", "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{
           RowBox[{"winding", "[", 
            RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}], "+", "1"}]], 
         RowBox[{"mOffDiagonal", "[", 
          RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["s", "x__"], "\[RuleDelayed]", 
          RowBox[{
           SubsuperscriptBox["\[Sum]", 
            RowBox[{"a", "=", "1"}], 
            RowBox[{"Length", "[", 
             RowBox[{"{", "x", "}"}], "]"}]], 
           RowBox[{
            SubsuperscriptBox["\[Sum]", 
             RowBox[{"b", "=", 
              RowBox[{"a", "+", "1"}]}], 
             RowBox[{"Length", "[", 
              RowBox[{"{", "x", "}"}], "]"}]], 
            RowBox[{"S", "\[LeftDoubleBracket]", 
             RowBox[{
              RowBox[{
               RowBox[{"{", "x", "}"}], "\[LeftDoubleBracket]", "a", 
               "\[RightDoubleBracket]"}], ",", 
              RowBox[{
               RowBox[{"{", "x", "}"}], "\[LeftDoubleBracket]", "b", 
               "\[RightDoubleBracket]"}]}], "\[RightDoubleBracket]"}]}]}]}], 
         "}"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6863245617225356`*^9, 3.686324567058471*^9}, {
   3.686324610352042*^9, 3.686324674770173*^9}, {3.686324722254158*^9, 
   3.686324888143282*^9}, {3.686324925615404*^9, 3.686325026830244*^9}, {
   3.686325911778487*^9, 3.6863259224724474`*^9}, {3.6863259899385247`*^9, 
   3.686325990151658*^9}, {3.6863260222454414`*^9, 3.6863260987774544`*^9}, {
   3.686326128841303*^9, 3.686326159035689*^9}, {3.6863262206312523`*^9, 
   3.686326274252328*^9}, {3.6863263404066057`*^9, 3.6863263406141543`*^9}, {
   3.686326370777446*^9, 3.6863263947150946`*^9}, {3.6863271729748745`*^9, 
   3.686327207353458*^9}, {3.6863274821251163`*^9, 3.6863275010041804`*^9}, {
   3.6863276086286*^9, 3.686327668168762*^9}, {3.6863277005675964`*^9, 
   3.686327702418746*^9}, {3.6863277361973495`*^9, 3.686327745732682*^9}, {
   3.686327982605505*^9, 3.686328032535021*^9}, {3.6863280881761036`*^9, 
   3.686328090254585*^9}, {3.6863281398432684`*^9, 3.68632822478745*^9}, {
   3.6863283419508963`*^9, 3.686328582598449*^9}, {3.686328767199916*^9, 
   3.6863288022345376`*^9}, {3.686328879029354*^9, 3.686328884185504*^9}, {
   3.686328957963993*^9, 3.6863290297639785`*^9}, {3.686329276009584*^9, 
   3.686329276446309*^9}, {3.6863293407606525`*^9, 3.6863293744824085`*^9}, {
   3.68632944223407*^9, 3.686329460313058*^9}, {3.686329551461974*^9, 
   3.6863296160095634`*^9}, {3.686329731818671*^9, 3.686329776226224*^9}, {
   3.6863299869778943`*^9, 3.6863299882250376`*^9}, {3.68633043914107*^9, 
   3.686330442423214*^9}, {3.6863306070636168`*^9, 3.686330688280184*^9}, {
   3.6863308913471775`*^9, 3.686330978258833*^9}, {3.686331055288328*^9, 
   3.6863310727219095`*^9}, {3.686331125124634*^9, 3.6863311284146843`*^9}, {
   3.686332168021779*^9, 3.6863321716624346`*^9}, {3.6863451952757177`*^9, 
   3.68634519741637*^9}, {3.686345405106534*^9, 3.686345407278443*^9}, {
   3.686349898755072*^9, 3.6863499628617535`*^9}, 3.6863499939705772`*^9, {
   3.686350043277439*^9, 3.6863500575535135`*^9}, {3.686350446138332*^9, 
   3.6863504488066177`*^9}, {3.6863505805238605`*^9, 
   3.6863505868380303`*^9}, {3.6863515155754704`*^9, 3.686351552297953*^9}, {
   3.686351605152913*^9, 3.686351606066229*^9}, {3.686351646095361*^9, 
   3.6863516510529733`*^9}, {3.6863517954249716`*^9, 3.686351981547806*^9}, 
   3.6863522701686554`*^9, {3.6863523115856886`*^9, 3.6863523227541113`*^9}, {
   3.6863524673712764`*^9, 3.686352503783375*^9}, {3.686352534792051*^9, 
   3.6863525646491327`*^9}, {3.6863526649072213`*^9, 3.686352797884735*^9}, 
   3.686352858895091*^9, {3.686353018593828*^9, 3.6863530572801533`*^9}, {
   3.686353454295747*^9, 3.6863534927895155`*^9}, {3.686353598433259*^9, 
   3.686353637065876*^9}, {3.686353749520084*^9, 3.6863538992230854`*^9}, {
   3.6863539845251236`*^9, 3.6863540511731377`*^9}, {3.68635419054231*^9, 
   3.6863542031667285`*^9}, {3.686354257872323*^9, 3.6863542708282022`*^9}, {
   3.686354378880534*^9, 3.686354434131749*^9}, {3.686354515490446*^9, 
   3.686354542147077*^9}, {3.6863545860549316`*^9, 3.686354632249234*^9}, {
   3.6863546799048705`*^9, 3.68635469045443*^9}, {3.6863551242816243`*^9, 
   3.6863551416341305`*^9}, {3.6863551977897544`*^9, 
   3.6863552359361734`*^9}, {3.6863552662613945`*^9, 3.686355287669513*^9}, {
   3.6863554891356087`*^9, 3.6863554943769336`*^9}, 3.6863555370751925`*^9, {
   3.686355571308772*^9, 3.686355573730242*^9}, {3.6863556729289894`*^9, 
   3.686355674954246*^9}, {3.686355793419154*^9, 3.6863558619389896`*^9}, {
   3.6863559764304414`*^9, 3.686355976671014*^9}, {3.6863560910798283`*^9, 
   3.6863561531398945`*^9}, {3.68635652970648*^9, 3.686356532712187*^9}, {
   3.6863566811516924`*^9, 3.6863566838583746`*^9}, {3.686356865333659*^9, 
   3.6863568684203873`*^9}, {3.686357420007055*^9, 3.6863576706446514`*^9}, {
   3.6863577125871787`*^9, 3.686357732104911*^9}, {3.6863577758547506`*^9, 
   3.6863578012469645`*^9}, {3.686358095744383*^9, 3.6863581321857824`*^9}, {
   3.6864014540837727`*^9, 3.686401466318307*^9}, {3.6864014978812113`*^9, 
   3.686401532209777*^9}, {3.686401578257268*^9, 3.6864015934136877`*^9}, {
   3.6864149708088346`*^9, 3.6864149793826275`*^9}, {3.686415106244459*^9, 
   3.6864151174179335`*^9}, {3.6864151559981375`*^9, 3.6864151768086314`*^9}, 
   3.6998234602846975`*^9, {3.699823511257367*^9, 3.699823539456688*^9}, {
   3.69982359735225*^9, 3.6998236307996206`*^9}, {3.6998236881737957`*^9, 
   3.6998236933538465`*^9}, {3.6998237511904716`*^9, 
   3.6998237622551603`*^9}, {3.699823794626289*^9, 3.699823802942582*^9}, {
   3.6998238335001817`*^9, 3.6998238972340384`*^9}, {3.699823933457034*^9, 
   3.6998239478908043`*^9}, {3.6998246656662188`*^9, 
   3.6998246745725346`*^9}, {3.699824955890626*^9, 3.699824965371606*^9}, {
   3.699825107763069*^9, 3.699825136110124*^9}, {3.6998251766556273`*^9, 
   3.699825196573209*^9}, {3.6998259564634066`*^9, 3.6998259770685253`*^9}, {
   3.6998262365415745`*^9, 3.6998263793807387`*^9}, {3.699826899938695*^9, 
   3.6998270761156707`*^9}, {3.6998271106910486`*^9, 3.699827113164283*^9}, {
   3.6998271486126385`*^9, 3.699827222985035*^9}, {3.6998272635323453`*^9, 
   3.6998272911178346`*^9}, {3.699830980528652*^9, 3.699831020102111*^9}, {
   3.6998312352838383`*^9, 3.699831247852969*^9}, {3.7006883287965517`*^9, 
   3.7006883744579906`*^9}, {3.7006885052196546`*^9, 3.700688521972125*^9}, {
   3.700688611099224*^9, 
   3.70068861137746*^9}},ExpressionUUID->"cef7acb4-3c8a-43a2-becb-\
d2233fd43676"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Example usage: Evaluate ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["m", 
     RowBox[{"\[Alpha]", "'"}]], " ", 
    RowBox[{"(", 
     RowBox[{"\[Beta]", "|", "\[Gamma]"}], ")"}]}], TraditionalForm]],
  ExpressionUUID->"0aa270b8-11f7-474f-aef1-83811e1b0451"]
}], "Subsection",
 CellChangeTimes->{{3.686415278797392*^9, 3.6864152867690735`*^9}, {
  3.6998321543676734`*^9, 
  3.699832182829837*^9}},ExpressionUUID->"01d6a5e5-fab7-46fb-98e1-\
3dc3be0d0c09"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"m\[Alpha]", "[", 
  RowBox[{
   SubscriptBox["\[DoubleStruckCapitalI]", "4"], ",", 
   SubscriptBox["\[DoubleStruckCapitalI]", "4"]}], "]"}]], "Input",
 CellChangeTimes->{{3.686415307973092*^9, 3.6864153179792643`*^9}, {
  3.699824017818576*^9, 3.6998240252640095`*^9}, {3.6998245535445423`*^9, 
  3.699824557450154*^9}, {3.6998246917604313`*^9, 3.6998246924464726`*^9}, {
  3.699824898946*^9, 3.6998249069013176`*^9}, {3.699825010641943*^9, 
  3.699825015880063*^9}, {3.6998259467221613`*^9, 3.6998259475445695`*^9}, {
  3.6998259945709543`*^9, 
  3.699826000699272*^9}},ExpressionUUID->"02fec79f-5d61-42c6-8b73-\
848eb32b3693"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cot", "[", 
   RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
    SubscriptBox["s", 
     RowBox[{"1", ",", "2"}]]}], "]"}], "+", 
  RowBox[{"Cot", "[", 
   RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
    SubscriptBox["s", 
     RowBox[{"2", ",", "3"}]]}], "]"}]}]], "Output",
 CellChangeTimes->{{3.6998270692036204`*^9, 3.699827095711339*^9}, 
   3.699827295775487*^9, {3.699832394768544*^9, 3.6998324178577256`*^9}, 
   3.700688383054729*^9, 3.700688589818267*^9, 3.700688640180278*^9, 
   3.700688706843207*^9, 
   3.700761327659215*^9},ExpressionUUID->"5670bf69-0cb8-430a-b38e-\
d0dfe597199f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"m\[Alpha]", "[", 
  RowBox[{
   SubscriptBox["\[DoubleStruckCapitalI]", "5"], ",", 
   SubscriptBox["\[DoubleStruckCapitalI]", "5"]}], "]"}]], "Input",
 CellChangeTimes->{{3.69982498002497*^9, 3.699825007412912*^9}, {
  3.699826003971271*^9, 
  3.6998260136108584`*^9}},ExpressionUUID->"190a6934-08a5-4a65-8c07-\
1c46931d93f9"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{
   RowBox[{"Cot", "[", 
    RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
     SubscriptBox["s", 
      RowBox[{"1", ",", "2"}]]}], "]"}], " ", 
   RowBox[{"Cot", "[", 
    RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
     SubscriptBox["s", 
      RowBox[{"3", ",", "4"}]]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"Cot", "[", 
    RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
     SubscriptBox["s", 
      RowBox[{"1", ",", "2"}]]}], "]"}], " ", 
   RowBox[{"Cot", "[", 
    RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
     SubscriptBox["s", 
      RowBox[{"4", ",", "5"}]]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"Cot", "[", 
    RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
     SubscriptBox["s", 
      RowBox[{"2", ",", "3"}]]}], "]"}], " ", 
   RowBox[{"Cot", "[", 
    RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
     SubscriptBox["s", 
      RowBox[{"4", ",", "5"}]]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"Cot", "[", 
    RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
     SubscriptBox["s", 
      RowBox[{"2", ",", "3"}]]}], "]"}], " ", 
   RowBox[{"Cot", "[", 
    RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
     SubscriptBox["s", 
      RowBox[{"5", ",", "1"}]]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"Cot", "[", 
    RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
     SubscriptBox["s", 
      RowBox[{"3", ",", "4"}]]}], "]"}], " ", 
   RowBox[{"Cot", "[", 
    RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
     SubscriptBox["s", 
      RowBox[{"5", ",", "1"}]]}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.699824986519969*^9, 3.6998250077646103`*^9}, 
   3.6998260139375753`*^9, 3.699827298001769*^9, {3.699832394802569*^9, 
   3.699832417883155*^9}, 3.700688384570818*^9, 3.7006885898347826`*^9, 
   3.700688640196271*^9, 3.700688706862217*^9, 
   3.7007613276992426`*^9},ExpressionUUID->"065af8d9-e1d8-454f-bf6b-\
282cc0877b3d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"m\[Alpha]", "[", 
  RowBox[{
   SubscriptBox["\[DoubleStruckCapitalI]", "6"], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4", ",", "6"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6998260558353863`*^9, 
  3.699826064787224*^9}},ExpressionUUID->"8c9355a5-f393-46db-b6b0-\
77fffaac305c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Cot", "[", 
     RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
      SubscriptBox["s", 
       RowBox[{"6", ",", "1"}]]}], "]"}], "+", 
    RowBox[{"Cot", "[", 
     RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
      SubscriptBox["s", 
       RowBox[{"1", ",", "2", ",", "3"}]]}], "]"}]}], ")"}], " ", 
  RowBox[{"Csc", "[", 
   RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
    SubscriptBox["s", 
     RowBox[{"2", ",", "3"}]]}], "]"}], " ", 
  RowBox[{"Csc", "[", 
   RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
    SubscriptBox["s", 
     RowBox[{"4", ",", "5"}]]}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.699826065172465*^9, 3.6998272992100487`*^9, {3.699832394876119*^9, 
   3.6998324180382066`*^9}, 3.700688386587776*^9, 3.7006885899624233`*^9, 
   3.700688640276362*^9, 3.7006887069433002`*^9, 
   3.700761327808321*^9},ExpressionUUID->"45bb6050-6bd9-47fd-9456-\
03b96f520703"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"m\[Alpha]", "[", 
  RowBox[{
   SubscriptBox["\[DoubleStruckCapitalI]", "10"], ",", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "4", ",", "3", ",", "6", ",", "7", ",", "8", ",", 
     "10", ",", "9", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6998250212410507`*^9, 3.699825034552019*^9}, {
  3.6998260201556244`*^9, 
  3.699826022037071*^9}},ExpressionUUID->"4777c3da-8675-407a-acd2-\
1c209fa59f3c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Cot", "[", 
      RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
       SubscriptBox["s", 
        RowBox[{"1", ",", "2"}]]}], "]"}], "+", 
     RowBox[{"Cot", "[", 
      RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
       SubscriptBox["s", 
        RowBox[{"2", ",", "3", ",", "4"}]]}], "]"}]}], ")"}]}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{
     RowBox[{"Cot", "[", 
      RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
       SubscriptBox["s", 
        RowBox[{"6", ",", "7"}]]}], "]"}], " ", 
     RowBox[{"Cot", "[", 
      RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
       SubscriptBox["s", 
        RowBox[{"6", ",", "7", ",", "8"}]]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Cot", "[", 
      RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
       SubscriptBox["s", 
        RowBox[{"7", ",", "8"}]]}], "]"}], " ", 
     RowBox[{"Cot", "[", 
      RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
       SubscriptBox["s", 
        RowBox[{"6", ",", "7", ",", "8"}]]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Cot", "[", 
      RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
       SubscriptBox["s", 
        RowBox[{"6", ",", "7"}]]}], "]"}], " ", 
     RowBox[{"Cot", "[", 
      RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
       SubscriptBox["s", 
        RowBox[{"8", ",", "9", ",", "10"}]]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Cot", "[", 
      RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
       SubscriptBox["s", 
        RowBox[{"7", ",", "8"}]]}], "]"}], " ", 
     RowBox[{"Cot", "[", 
      RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
       SubscriptBox["s", 
        RowBox[{"7", ",", "8", ",", "9", ",", "10"}]]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Cot", "[", 
      RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
       SubscriptBox["s", 
        RowBox[{"8", ",", "9", ",", "10"}]]}], "]"}], " ", 
     RowBox[{"Cot", "[", 
      RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
       SubscriptBox["s", 
        RowBox[{"7", ",", "8", ",", "9", ",", "10"}]]}], "]"}]}]}], ")"}], 
  " ", 
  RowBox[{"Csc", "[", 
   RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
    SubscriptBox["s", 
     RowBox[{"3", ",", "4"}]]}], "]"}], " ", 
  RowBox[{"Csc", "[", 
   RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
    SubscriptBox["s", 
     RowBox[{"9", ",", "10"}]]}], "]"}], " ", 
  RowBox[{"Csc", "[", 
   RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
    SubscriptBox["s", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}]]}], "]"}], " ", 
  RowBox[{"Csc", "[", 
   RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
    SubscriptBox["s", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}]]}], 
   "]"}]}]], "Output",
 CellChangeTimes->{
  3.699825035011945*^9, 3.6998260497351804`*^9, 3.699827301261505*^9, {
   3.6998323949176273`*^9, 3.6998324180722246`*^9}, 3.7006883885723896`*^9, 
   3.7006885900004497`*^9, 3.700688640317932*^9, 3.7006887070023403`*^9, 
   3.70076132785135*^9},ExpressionUUID->"2bccbda5-5f0a-4110-8077-\
cd20a8a2d1dc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"m\[Alpha]", "[", 
   RowBox[{
    SubscriptBox["\[DoubleStruckCapitalI]", "25"], ",", 
    RowBox[{"{", 
     RowBox[{
     "1", ",", "21", ",", "22", ",", "23", ",", "24", ",", "25", ",", "2", 
      ",", "3", ",", "11", ",", "12", ",", "13", ",", "14", ",", "15", ",", 
      "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
      "16", ",", "17", ",", "18", ",", "19", ",", "20"}], "}"}]}], "]"}], "//",
   "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.6998252393353653`*^9, 3.699825288311535*^9}, {
  3.6998259154409027`*^9, 3.6998259243507376`*^9}, {3.6998260247418227`*^9, 
  3.6998260382886095`*^9}},ExpressionUUID->"1c977d3c-80e8-41cf-8218-\
1241c51f9e15"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{"1.6556578598492948`", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cot", "[", 
               RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
                SubscriptBox["s", 
                 RowBox[{"11", ",", "12"}]]}], "]"}], "+", 
              RowBox[{"Cot", "[", 
               RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
                SubscriptBox["s", 
                 RowBox[{"12", ",", "13"}]]}], "]"}], "+", 
              RowBox[{"Cot", "[", 
               RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
                SubscriptBox["s", 
                 RowBox[{"13", ",", "14"}]]}], "]"}], "+", 
              RowBox[{"Cot", "[", 
               RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
                SubscriptBox["s", 
                 RowBox[{"14", ",", "15"}]]}], "]"}], "+", 
              RowBox[{
               RowBox[{"Cot", "[", 
                RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
                 SubscriptBox["s", 
                  RowBox[{"11", ",", "12"}]]}], "]"}], " ", 
               RowBox[{"Cot", "[", 
                RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
                 SubscriptBox["s", 
                  RowBox[{"14", ",", "15"}]]}], "]"}], " ", 
               RowBox[{"Cot", "[", 
                RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
                 SubscriptBox["s", 
                  RowBox[{"11", ",", "12", ",", "13"}]]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Cot", "[", 
                RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
                 SubscriptBox["s", 
                  RowBox[{"12", ",", "13"}]]}], "]"}], " ", 
               RowBox[{"Cot", "[", 
                RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
                 SubscriptBox["s", 
                  RowBox[{"14", ",", "15"}]]}], "]"}], " ", 
               RowBox[{"Cot", "[", 
                RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
                 SubscriptBox["s", 
                  RowBox[{"11", ",", "12", ",", "13"}]]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Cot", "[", 
                RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
                 SubscriptBox["s", 
                  RowBox[{"11", ",", "12"}]]}], "]"}], " ", 
               RowBox[{"Cot", "[", 
                RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
                 SubscriptBox["s", 
                  RowBox[{"13", ",", "14"}]]}], "]"}], " ", 
               RowBox[{"Cot", "[", 
                RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
                 SubscriptBox["s", 
                  RowBox[{"13", ",", "14", ",", "15"}]]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Cot", "[", 
                RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
                 SubscriptBox["s", 
                  RowBox[{"11", ",", "12"}]]}], "]"}], " ", 
               RowBox[{"Cot", "[", 
                RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
                 SubscriptBox["s", 
                  RowBox[{"14", ",", "15"}]]}], "]"}], " ", 
               RowBox[{"Cot", "[", 
                RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
                 SubscriptBox["s", 
                  RowBox[{"13", ",", "14", ",", "15"}]]}], "]"}]}], "+", 
              TemplateBox[{"4"},
               "OutputSizeLimit`Skeleton"], "+", 
              RowBox[{
               RowBox[{"Cot", "[", 
                RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
                 SubscriptBox["s", 
                  RowBox[{"12", ",", "13"}]]}], "]"}], " ", 
               RowBox[{"Cot", "[", 
                RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
                 SubscriptBox["s", 
                  RowBox[{"12", ",", "13", ",", "14"}]]}], "]"}], " ", 
               RowBox[{"Cot", "[", 
                RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
                 SubscriptBox["s", 
                  RowBox[{"11", ",", "12", ",", "13", ",", "14"}]]}], "]"}]}],
               "+", 
              RowBox[{
               RowBox[{"Cot", "[", 
                RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
                 SubscriptBox["s", 
                  RowBox[{"13", ",", "14"}]]}], "]"}], " ", 
               RowBox[{"Cot", "[", 
                RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
                 SubscriptBox["s", 
                  RowBox[{"12", ",", "13", ",", "14"}]]}], "]"}], " ", 
               RowBox[{"Cot", "[", 
                RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
                 SubscriptBox["s", 
                  RowBox[{"11", ",", "12", ",", "13", ",", "14"}]]}], "]"}]}],
               "+", 
              RowBox[{"Cot", "[", 
               RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
                SubscriptBox["s", 
                 RowBox[{"12", ",", "13", ",", "14", ",", "15"}]]}], "]"}], 
              "+", 
              RowBox[{
               RowBox[{"Cot", "[", 
                RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
                 SubscriptBox["s", 
                  RowBox[{"12", ",", "13"}]]}], "]"}], " ", 
               RowBox[{"Cot", "[", 
                RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
                 SubscriptBox["s", 
                  RowBox[{"14", ",", "15"}]]}], "]"}], " ", 
               RowBox[{"Cot", "[", 
                RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
                 SubscriptBox["s", 
                  RowBox[{"12", ",", "13", ",", "14", ",", "15"}]]}], "]"}]}],
               "+", 
              RowBox[{
               RowBox[{"Cot", "[", 
                RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
                 SubscriptBox["s", 
                  RowBox[{"12", ",", "13"}]]}], "]"}], " ", 
               RowBox[{"Cot", "[", 
                RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
                 SubscriptBox["s", 
                  RowBox[{"12", ",", "13", ",", "14"}]]}], "]"}], " ", 
               RowBox[{"Cot", "[", 
                RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
                 SubscriptBox["s", 
                  RowBox[{"12", ",", "13", ",", "14", ",", "15"}]]}], "]"}]}],
               "+", 
              RowBox[{
               RowBox[{"Cot", "[", 
                RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
                 SubscriptBox["s", 
                  RowBox[{"13", ",", "14"}]]}], "]"}], " ", 
               RowBox[{"Cot", "[", 
                RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
                 SubscriptBox["s", 
                  RowBox[{"12", ",", "13", ",", "14"}]]}], "]"}], " ", 
               RowBox[{"Cot", "[", 
                RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
                 SubscriptBox["s", 
                  RowBox[{"12", ",", "13", ",", "14", ",", "15"}]]}], "]"}]}],
               "+", 
              RowBox[{
               RowBox[{"Cot", "[", 
                RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
                 SubscriptBox["s", 
                  RowBox[{"13", ",", "14"}]]}], "]"}], " ", 
               RowBox[{"Cot", "[", 
                RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
                 SubscriptBox["s", 
                  RowBox[{"13", ",", "14", ",", "15"}]]}], "]"}], " ", 
               RowBox[{"Cot", "[", 
                RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
                 SubscriptBox["s", 
                  RowBox[{"12", ",", "13", ",", "14", ",", "15"}]]}], "]"}]}],
               "+", 
              RowBox[{
               RowBox[{"Cot", "[", 
                RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
                 SubscriptBox["s", 
                  RowBox[{"14", ",", "15"}]]}], "]"}], " ", 
               RowBox[{"Cot", "[", 
                RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
                 SubscriptBox["s", 
                  RowBox[{"13", ",", "14", ",", "15"}]]}], "]"}], " ", 
               RowBox[{"Cot", "[", 
                RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
                 SubscriptBox["s", 
                  RowBox[{"12", ",", "13", ",", "14", ",", "15"}]]}], 
                "]"}]}]}], ")"}], " ", 
            TemplateBox[{"7"},
             "OutputSizeLimit`Skeleton"], " ", 
            RowBox[{"Csc", "[", 
             RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
              SubscriptBox["s", 
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton"]]}], "]"}]}]}], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          TagBox[
           TooltipBox[
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource[
                "FEStrings", "sizeBriefExplanation"], StandardForm],
               ImageSizeCache->{65., {3., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLText",
             StripOnInput->False],
            StyleBox[
             DynamicBox[
              ToBoxes[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
               StandardForm]], DynamicUpdating -> True, StripOnInput -> 
             False]],
           Annotation[#, 
            Style[
             Dynamic[
              FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
             DynamicUpdating -> True], "Tooltip"]& ], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{52., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 14, 16876322553730407072, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{62., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 14, 16876322553730407072, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{44., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{44., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 14, 16876322553730407072, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{78., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[16876322553730407072 === $SessionID, 
   Out[14], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{{3.6998252546089454`*^9, 3.699825289447522*^9}, 
   3.6998259262807846`*^9, {3.6998260286626143`*^9, 3.699826040088908*^9}, 
   3.6998273046549354`*^9, {3.6998323967369337`*^9, 3.6998324198654947`*^9}, 
   3.700688392937725*^9, 3.7006885917807937`*^9, 3.700688642095795*^9, 
   3.7006887087817097`*^9, 
   3.700761329641621*^9},ExpressionUUID->"ebfb817e-5490-4d13-8e5d-\
d7e0957ce0a9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Example usage: Evaluate ",
 Cell[BoxData[
  FormBox[
   RowBox[{"m", " ", 
    RowBox[{"(", 
     RowBox[{"\[Beta]", "|", "\[Gamma]"}], ")"}]}], TraditionalForm]],
  ExpressionUUID->"bab34013-2a7c-4512-8c94-3dc18be0b854"]
}], "Subsection",
 CellChangeTimes->{{3.686415278797392*^9, 3.6864152867690735`*^9}, {
  3.6998321543676734`*^9, 3.699832182829837*^9}, {3.7006886795277023`*^9, 
  3.7006886800211143`*^9}},ExpressionUUID->"fe85bf32-58ca-416d-8312-\
d4e089f09b50"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"m", "[", 
  RowBox[{
   SubscriptBox["\[DoubleStruckCapitalI]", "4"], ",", 
   SubscriptBox["\[DoubleStruckCapitalI]", "4"]}], "]"}]], "Input",
 CellChangeTimes->{{3.686415307973092*^9, 3.6864153179792643`*^9}, {
   3.699824017818576*^9, 3.6998240252640095`*^9}, {3.6998245535445423`*^9, 
   3.699824557450154*^9}, {3.6998246917604313`*^9, 3.6998246924464726`*^9}, {
   3.699824898946*^9, 3.6998249069013176`*^9}, {3.699825010641943*^9, 
   3.699825015880063*^9}, {3.6998259467221613`*^9, 3.6998259475445695`*^9}, {
   3.6998259945709543`*^9, 3.699826000699272*^9}, 
   3.700688690561277*^9},ExpressionUUID->"006fa0dc-0c9c-40e4-a5ad-\
5aae17c3dd35"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SubscriptBox["s", 
    RowBox[{"1", ",", "2"}]]], "+", 
  FractionBox["1", 
   SubscriptBox["s", 
    RowBox[{"2", ",", "3"}]]]}]], "Output",
 CellChangeTimes->{{3.6998270692036204`*^9, 3.699827095711339*^9}, 
   3.699827295775487*^9, {3.699832394768544*^9, 3.6998324178577256`*^9}, 
   3.700688383054729*^9, 3.700688589818267*^9, 3.700688640180278*^9, 
   3.7006887088567677`*^9, 
   3.7007613297096705`*^9},ExpressionUUID->"356ec8de-b90f-4981-b84b-\
734f6ede7412"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"m", "[", 
  RowBox[{
   SubscriptBox["\[DoubleStruckCapitalI]", "5"], ",", 
   SubscriptBox["\[DoubleStruckCapitalI]", "5"]}], "]"}]], "Input",
 CellChangeTimes->{{3.69982498002497*^9, 3.699825007412912*^9}, {
   3.699826003971271*^9, 3.6998260136108584`*^9}, 
   3.7006886924597*^9},ExpressionUUID->"4963ca9e-d60c-4d78-abb5-1e1a0dcf5f71"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SubscriptBox["s", 
     RowBox[{"1", ",", "2"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"3", ",", "4"}]]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SubscriptBox["s", 
     RowBox[{"1", ",", "2"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"4", ",", "5"}]]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SubscriptBox["s", 
     RowBox[{"2", ",", "3"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"4", ",", "5"}]]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SubscriptBox["s", 
     RowBox[{"2", ",", "3"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"5", ",", "1"}]]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SubscriptBox["s", 
     RowBox[{"3", ",", "4"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"5", ",", "1"}]]}]]}]], "Output",
 CellChangeTimes->{{3.699824986519969*^9, 3.6998250077646103`*^9}, 
   3.6998260139375753`*^9, 3.699827298001769*^9, {3.699832394802569*^9, 
   3.699832417883155*^9}, 3.700688384570818*^9, 3.7006885898347826`*^9, 
   3.700688640196271*^9, 3.700688708869788*^9, 
   3.7007613297186947`*^9},ExpressionUUID->"99be2ce3-d23b-4910-88ab-\
cb61a09b6067"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"m", "[", 
  RowBox[{
   SubscriptBox["\[DoubleStruckCapitalI]", "6"], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4", ",", "6"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6998260558353863`*^9, 3.699826064787224*^9}, 
   3.7006886939688606`*^9},ExpressionUUID->"49bf0525-91ed-46b2-984c-\
7be8a8681e1c"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   FractionBox["1", 
    SubscriptBox["s", 
     RowBox[{"6", ",", "1"}]]], "+", 
   FractionBox["1", 
    SubscriptBox["s", 
     RowBox[{"1", ",", "2", ",", "3"}]]]}], 
  RowBox[{
   SubscriptBox["s", 
    RowBox[{"2", ",", "3"}]], " ", 
   SubscriptBox["s", 
    RowBox[{"4", ",", "5"}]]}]]], "Output",
 CellChangeTimes->{
  3.699826065172465*^9, 3.6998272992100487`*^9, {3.699832394876119*^9, 
   3.6998324180382066`*^9}, 3.700688386587776*^9, 3.7006885899624233`*^9, 
   3.700688640276362*^9, 3.700688708883788*^9, 
   3.7007613297306857`*^9},ExpressionUUID->"24e59833-ecfd-47a7-bdc2-\
3f8a2f954e0b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"m", "[", 
  RowBox[{
   SubscriptBox["\[DoubleStruckCapitalI]", "10"], ",", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "4", ",", "3", ",", "6", ",", "7", ",", "8", ",", 
     "10", ",", "9", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6998250212410507`*^9, 3.699825034552019*^9}, {
   3.6998260201556244`*^9, 3.699826022037071*^9}, 
   3.700688695464388*^9},ExpressionUUID->"5cd01217-1610-46c2-9175-\
d0412c10884b"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       SubscriptBox["s", 
        RowBox[{"1", ",", "2"}]]], "+", 
      FractionBox["1", 
       SubscriptBox["s", 
        RowBox[{"2", ",", "3", ",", "4"}]]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"6", ",", "7"}]], " ", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]], "+", 
      FractionBox["1", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"7", ",", "8"}]], " ", 
        SubscriptBox["s", 
         RowBox[{"6", ",", "7", ",", "8"}]]}]], "+", 
      FractionBox["1", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"6", ",", "7"}]], " ", 
        SubscriptBox["s", 
         RowBox[{"8", ",", "9", ",", "10"}]]}]], "+", 
      FractionBox["1", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"7", ",", "8"}]], " ", 
        SubscriptBox["s", 
         RowBox[{"7", ",", "8", ",", "9", ",", "10"}]]}]], "+", 
      FractionBox["1", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"8", ",", "9", ",", "10"}]], " ", 
        SubscriptBox["s", 
         RowBox[{"7", ",", "8", ",", "9", ",", "10"}]]}]]}], ")"}]}], 
   RowBox[{
    SubscriptBox["s", 
     RowBox[{"3", ",", "4"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"9", ",", "10"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}]]}]]}]], "Output",
 CellChangeTimes->{
  3.699825035011945*^9, 3.6998260497351804`*^9, 3.699827301261505*^9, {
   3.6998323949176273`*^9, 3.6998324180722246`*^9}, 3.7006883885723896`*^9, 
   3.7006885900004497`*^9, 3.700688640317932*^9, 3.7006887089028015`*^9, 
   3.70076132978172*^9},ExpressionUUID->"c6ce1084-8a30-477b-b1a3-\
ac443c2810f7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"m", "[", 
   RowBox[{
    SubscriptBox["\[DoubleStruckCapitalI]", "25"], ",", 
    RowBox[{"{", 
     RowBox[{
     "1", ",", "21", ",", "22", ",", "23", ",", "24", ",", "25", ",", "2", 
      ",", "3", ",", "11", ",", "12", ",", "13", ",", "14", ",", "15", ",", 
      "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10", ",", 
      "16", ",", "17", ",", "18", ",", "19", ",", "20"}], "}"}]}], "]"}], "//",
   "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.6998252393353653`*^9, 3.699825288311535*^9}, {
   3.6998259154409027`*^9, 3.6998259243507376`*^9}, {3.6998260247418227`*^9, 
   3.6998260382886095`*^9}, 
   3.700688697192458*^9},ExpressionUUID->"c559ea5d-d5b1-4c15-b442-\
036cb44b470b"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{"0.7275438986631542`", ",", 
           FractionBox[
            TemplateBox[{"1"},
             "OutputSizeLimit`Skeleton"], 
            RowBox[{
             SubscriptBox["s", 
              RowBox[{"11", ",", "12", ",", "13", ",", "14", ",", "15"}]], 
             " ", 
             SubscriptBox["s", 
              RowBox[{"21", ",", "22", ",", "23", ",", "24", ",", "25"}]], 
             " ", 
             SubscriptBox["s", 
              RowBox[{
              "21", ",", "22", ",", "23", ",", "24", ",", "25", ",", "1"}]], 
             " ", 
             SubscriptBox["s", 
              RowBox[{
              "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
               "10"}]], " ", 
             SubscriptBox["s", 
              RowBox[{
              "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9", ",", 
               "10", ",", "11", ",", "12", ",", "13", ",", "14", ",", 
               "15"}]]}]]}], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          TagBox[
           TooltipBox[
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource[
                "FEStrings", "sizeBriefExplanation"], StandardForm],
               ImageSizeCache->{65., {3., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLText",
             StripOnInput->False],
            StyleBox[
             DynamicBox[
              ToBoxes[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
               StandardForm]], DynamicUpdating -> True, StripOnInput -> 
             False]],
           Annotation[#, 
            Style[
             Dynamic[
              FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
             DynamicUpdating -> True], "Tooltip"]& ], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{52., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 19, 16876322553730407072, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{62., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 19, 16876322553730407072, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{44., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 19, 16876322553730407072, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{78., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[16876322553730407072 === $SessionID, 
   Out[19], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{{3.6998252546089454`*^9, 3.699825289447522*^9}, 
   3.6998259262807846`*^9, {3.6998260286626143`*^9, 3.699826040088908*^9}, 
   3.6998273046549354`*^9, {3.6998323967369337`*^9, 3.6998324198654947`*^9}, 
   3.700688392937725*^9, 3.7006885917807937`*^9, 3.700688642095795*^9, 
   3.700688709682423*^9, 
   3.700761330544261*^9},ExpressionUUID->"98ef8c4d-abf8-4ccd-90dc-\
dc407bd6f8f1"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1600, 827},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"11.1 for Microsoft Windows (64-bit) (March 13, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 501, 14, 70, "Section", "ExpressionUUID" -> \
"1e5ad4bc-a64b-4a11-a411-f3af69834dd7"],
Cell[1084, 38, 2354, 49, 109, "Text", "ExpressionUUID" -> \
"9b93c4b6-3ca5-4c82-a811-562e7808b89f"],
Cell[CellGroupData[{
Cell[3463, 91, 383, 6, 49, "Subsection", "ExpressionUUID" -> \
"19ee538b-4a25-4be4-b9b7-593a9a6591f9"],
Cell[3849, 99, 46207, 1076, 3434, "Input", "ExpressionUUID" -> \
"cef7acb4-3c8a-43a2-becb-d2233fd43676"]
}, Closed]],
Cell[CellGroupData[{
Cell[50093, 1180, 488, 14, 41, "Subsection", "ExpressionUUID" -> \
"01d6a5e5-fab7-46fb-98e1-3dc3be0d0c09"],
Cell[CellGroupData[{
Cell[50606, 1198, 653, 12, 30, "Input", "ExpressionUUID" -> \
"02fec79f-5d61-42c6-8b73-848eb32b3693"],
Cell[51262, 1212, 621, 15, 33, "Output", "ExpressionUUID" -> \
"5670bf69-0cb8-430a-b38e-d0dfe597199f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51920, 1232, 351, 8, 30, "Input", "ExpressionUUID" -> \
"190a6934-08a5-4a65-8c07-1c46931d93f9"],
Cell[52274, 1242, 1842, 52, 33, "Output", "ExpressionUUID" -> \
"065af8d9-e1d8-454f-bf6b-282cc0877b3d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54153, 1299, 350, 9, 30, "Input", "ExpressionUUID" -> \
"8c9355a5-f393-46db-b6b0-77fffaac305c"],
Cell[54506, 1310, 933, 25, 33, "Output", "ExpressionUUID" -> \
"45bb6050-6bd9-47fd-9456-03b96f520703"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55476, 1340, 451, 11, 30, "Input", "ExpressionUUID" -> \
"4777c3da-8675-407a-acd2-1c209fa59f3c"],
Cell[55930, 1353, 2990, 83, 55, "Output", "ExpressionUUID" -> \
"2bccbda5-5f0a-4110-8077-cd20a8a2d1dc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58957, 1441, 728, 15, 30, "Input", "ExpressionUUID" -> \
"1c977d3c-80e8-41cf-8218-1241c51f9e15"],
Cell[59688, 1458, 16062, 387, 169, "Output", "ExpressionUUID" -> \
"ebfb817e-5490-4d13-8e5d-d7e0957ce0a9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[75799, 1851, 486, 12, 49, "Subsection", "ExpressionUUID" -> \
"fe85bf32-58ca-416d-8312-d4e089f09b50"],
Cell[CellGroupData[{
Cell[76310, 1867, 673, 12, 30, "Input", "ExpressionUUID" -> \
"006fa0dc-0c9c-40e4-a5ad-5aae17c3dd35"],
Cell[76986, 1881, 513, 13, 50, "Output", "ExpressionUUID" -> \
"356ec8de-b90f-4981-b84b-734f6ede7412"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77536, 1899, 363, 7, 30, "Input", "ExpressionUUID" -> \
"4963ca9e-d60c-4d78-abb5-1e1a0dcf5f71"],
Cell[77902, 1908, 1152, 37, 50, "Output", "ExpressionUUID" -> \
"99be2ce3-d23b-4910-88ab-cb61a09b6067"]
}, Open  ]],
Cell[CellGroupData[{
Cell[79091, 1950, 367, 9, 30, "Input", "ExpressionUUID" -> \
"49bf0525-91ed-46b2-984c-7be8a8681e1c"],
Cell[79461, 1961, 644, 19, 63, "Output", "ExpressionUUID" -> \
"24e59833-ecfd-47a7-bdc2-3f8a2f954e0b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80142, 1985, 467, 11, 30, "Input", "ExpressionUUID" -> \
"5cd01217-1610-46c2-9175-d0412c10884b"],
Cell[80612, 1998, 1943, 58, 67, "Output", "ExpressionUUID" -> \
"c6ce1084-8a30-477b-b1a3-ac443c2810f7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82592, 2061, 748, 16, 30, "Input", "ExpressionUUID" -> \
"c559ea5d-d5b1-4c15-b442-036cb44b470b"],
Cell[83343, 2079, 8631, 226, 105, "Output", "ExpressionUUID" -> \
"98ef8c4d-abf8-4ccd-90dc-dc407bd6f8f1"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


